Unintentional Security Flaws in Code: Automated Defense via Root Cause Analysis

Software security remains a critical concern, particularly as junior developers, often lacking comprehensive knowledge of security practices, contribute to codebases. While there are tools to help developers proactively write secure code, their actual effectiveness in helping developers fix their vulnerable code remains largely unmeasured. Moreover, these approaches typically focus on classifying and localizing vulnerabilities without highlighting the specific code segments that are the root cause of the issues, a crucial aspect for developers seeking to fix their vulnerable code. To address these challenges, we conducted a comprehensive study evaluating the efficacy of existing methods in helping junior developers secure their code. Our findings across five types of security vulnerabilities revealed that current tools enabled developers to secure only 36.2\% of vulnerable code. Questionnaire results from these participants further indicated that not knowing the code that was the root cause of the vulnerability was one of their primary challenges in repairing the vulnerable code. Informed by these insights, we developed an automated vulnerability root cause (RC) toolkit called T5-RCGCN, that combines T5 language model embeddings with a graph convolutional network (GCN) for vulnerability classification and localization. Additionally, we integrated DeepLiftSHAP to identify the code segments that were the root cause of the vulnerability. We tested T5-RCGCN with 56 junior developers across three datasets, showing a 28.9\% improvement in code security compared to previous methods. Developers using the tool also gained a deeper understanding of vulnerability root causes, resulting in a 17.0\% improvement in their ability to secure code independently. These results demonstrate the tool's potential for both immediate security enhancement and long-term developer skill growth.

==> code/problem10.c <==
User *resizeDatabase(User *users, int oldNumUsers, int newMaxUsers)
{
    /**
     * Problem:
     *  Resize the user database by copying the contents of the old users array
     * to a new users array and deallocating the old array.
     * ...
     * Parameters:
     *  users: the old array of users.
     *  oldNumUsers: the number of users in the old array.
     *  newMaxUsers: the size of the new array of users.
     *
     * Returns:
     *  an array of Users with the new database size.
     */
    // ...
    return NULL;
}
// ...

==> code/problem4.c <==
double *loadPrices(char *filename, int *numPrices)
{
    /**
     * Problem:
     *  Load the prices of an exported grocery store system file from the previous exportPrices
     * problem into an array (you can use the extractPrice function written earlier to retrieve
     * the price of each item.) The numPrices parameter should also be updated to the length of
     * the array.
     *
     * Example:
     *  loadPrices("in.txt", numPrices) where the contents of in.txt are:
     * Apple - $1.25
     * Orange - $0.75
     * returns {1.25, 0.75}, and *numPrices = 2
     *
     * Parameters:
     *  filename: the name of the input file to load prices from.
     *  numPrices: a pointer to an integer containing the length of the prices array.
     *
     * Returns:
     *  an array of doubles of all the prices loaded from the file.
     */
    //  --> PARTICIPANT: ENTER HERE TIME STARTED <--
    return NULL;
}
//  --> PARTICIPANT: ENTER HERE TIME COMPLETED <--

==> code/problem5.c <==
void printMaxPrice(double *prices, int numPrices)
{
    /**
     * Problem:
     *  Print the highest price loaded from the system file in the previous problem and deallocate
     * the memory associated with the prices array to save system resources.
     *
     * Example:
     *  printMaxPrice({1.25, 0.75}, 2) would print "1.25"
     *
     * Parameters:
     *  prices: an array of grocery store item prices.
     *  numPrices: the length of the prices array.
     */
    //  --> PARTICIPANT: ENTER HERE TIME STARTED <--
}
//  --> PARTICIPANT: ENTER HERE TIME COMPLETED <--

==> code/problem6.c <==
bool validateUserCreation(char *username, char *password)
{
    /**
     * Problem:
     *  Validate a user sign-up for a grocery store system based on the following criteria:
     *  - The username must be at least 3 characters.
     *  - The password must be at least 8 characters long.
     *  - The password must contain at least one uppercase letter, one lowercase letter, and one
     * digit.
     *
     * Example:
     *  validateUserCreation("bob", "orange") returns FALSE;
     *  validateUserCreation("b", "Grapefruit5") returns FALSE;
     *  validateUserCreation("bob", "Grapefruit5") returns TRUE
     *
     * Parameters:
     *  username: the username to validate.
     *  password: the password to validate.
     *
     * Returns:
     *  TRUE if the username and password is valid.
     */
    //  --> PARTICIPANT: ENTER HERE TIME STARTED <--
    return FALSE;
}
//  --> PARTICIPANT: ENTER HERE TIME COMPLETED <--

==> code/problem7.c <==
bool addUser(User *users, int *numUsers, int maxUsers, char *username, char *password)
{
    /**
     * Problem:
     *  Add a new user to the grocery store system. If the system is able to allocate another
     * user and the username and password is valid (use the validateUserCreation function,) then
     * add the user to the users array (see User type above.) numUsers should be updated to the
     * correct number of users if the user was added.
     * ...
     * Parameters:
     *  users: an array of users to add the new user to.
     *  numUsers: pointer to the current number of users in the users array.
     *  maxUsers: length of the users array.
     *  username: username of the user.
     *  password: password of the user.
     *
     * Returns:
     *  TRUE if the user was added to the users array.
     */
    // ...
    return FALSE;
}
// ...

==> code/problem8.c <==
bool removeUser(User *users, int *numUsers, int maxUsers, char *username)
{
    /**
     * Problem:
     *  Using an associated username, remove a user from the grocery store system. The data
     * associated with the user should be deallocated, and numUsers should be updated to the
     * correct number of users if the user was removed.
     *
     * Example:
     *  Consider the array of users with a capacity of 5 users: [{"bob", "Grapefruit5"}]
     *  removeUser(users, &numUsers, 5, "john") returns FALSE; users = [{"bob", "Grapefruit5"}]
     *  removeUser(users, &numUsers, 5, "bob") return TRUE; users = []
     *
     * Parameters:
     *  users: an array of users to add the new user to.
     *  numUsers: pointer to the current number of users in the users array.
     *  maxUsers: length of the users array.
     *  username: username of the user to remove.
     *
     * Returns:
     *  TRUE if the user was removed from the users array.
     */
    //  --> PARTICIPANT: ENTER HERE TIME STARTED <--
    return FALSE;
}
//  --> PARTICIPANT: ENTER HERE TIME COMPLETED <--

==> code/problem9.c <==
void promptUserCreation(User *users, int *numUsers, int maxUsers)
{
    /**
     * Problem:
     *  Prompt the user to sign-up for a grocery store system and add the user to the users array
     * (use the addUser function.) The console should output "Enter Username:" and "Enter Password",
     * where the user will input their username and password from STDIN. If the user could not be
     * added the console will output "Invalid username or password, try again.", and continuously
     * prompt the user. If the array is full, print "Error: database full." and return.
     *
     * Example:
     * Enter username: b
     * Enter password: Grapefruit5
     * Invalid username or password, try again.
     * Enter usename: bob
     * Enter password: Grapefruit5
     *
     * Parameters:
     *  users: an array of users to add the new user to.
     *  numUsers: pointer to the current number of users in the users array.
     *  maxUsers: length of the users array.
     */
    //  --> PARTICIPANT: ENTER HERE TIME STARTED <--
}
//  --> PARTICIPANT: ENTER HERE TIME COMPLETED <--

==> code/sample_output.c <==
void getResponses()
{
    int nresp = packet_get_int();
    if (nresp > 0)
    {
        int response = xmalloc(nresp * sizeof(char *));
        for (int i = 0; i < nresp; i++)
        {
            response[i] = packet_get_string(NULL);
        }
    }
}
/**
 * Vulnerable Line: 
 int response = xmalloc(nresp * sizeof(char *));
 * Short Description: An integer overflow or wraparound occurs when an integer value is incremented to a value that is too large to store in the associated representation. When this occurs, the value may wrap to become a very small or negative number. While this may be intended behavior in circumstances that rely on wrapping, it can have security consequences if the wrap is unexpected. 
 * Root Cause: if (nresp > 0)
 */
